A Byzantine Fault-Tolerant Consensus Library for Hyperledger Fabric

Hyperledger Fabric is an enterprise grade permissioned distributed ledger platform that offers modularity for a broad set of industry use cases. One modular component is a pluggable ordering service that establishes consensus on the order of transactions and batches them into blocks. However, as of the time of this writing, there is no production grade Byzantine Fault-Tolerant (BFT) ordering service for Fabric, with the latest version (v2.1) supporting only Crash Fault-Tolerance (CFT). In our work, we address crucial aspects of BFT integration into Fabric that were left unsolved in all prior works, making them unfit for production use. In this work we describe the design and implementation of a BFT ordering service for Fabric, employing a new BFT consensus library. The new library, based on the BFT-Smart protocol and written in Go, is tailored to the blockchain use-case, yet is general enough to cater to a wide variety of other uses. We evaluate the new BFT ordering service by comparing it with the currently supported Raft-based CFT ordering service in Hyperledger Fabric.

==> BFT_Results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('smartBFT-bench.csv')\n",
    "\n",
    "df.rename(columns={'Txns in block': 'Block Size', 'Nodes': 'Cluster Size'}, inplace=True)\n",
    "\n",
    "SMALL_SIZE = 32\n",
    "matplotlib.rc('font', size=SMALL_SIZE)\n",
    "matplotlib.rc('axes', titlesize=SMALL_SIZE)\n",
    "matplotlib.rc('font', family='Arial')\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "matplotlib.use(\"pgf\")\n",
    "matplotlib.rcParams.update({\n",
    "    \"pgf.texsystem\": \"pdflatex\",\n",
    "    'font.family': 'Arial',\n",
    "    'text.usetex': True,\n",
    "    'pgf.rcfonts': False,\n",
    "})\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 10\n",
    "BIGGER_SIZE = 12\n",
    "\n",
    "plt.rc('font', size=46)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=52)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=60)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=48)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=48)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=32)    # legend fontsize\n",
    "plt.rc('figure', titlesize=56)  # fontsize of the figure title\n",
    "\n",
    "#lanRaft = df[(df['Setup']=='LAN') & (df['Type']=='Raft')]\n",
    "#lanBFT = df[(df['Setup']=='LAN')  & (df['Type']=='BFT')]\n",
    "#wanRaft = df[(df['Setup']=='WAN') & (df['Type']=='Raft')]\n",
    "#wanBFT = df[(df['Setup']=='WAN')  & (df['Type']=='BFT')]\n",
    "\n",
    "lan = df[(df['Setup']=='LAN')]\n",
    "l = lan.copy()\n",
    "l[\"Cluster Size\"] = l.apply(lambda row: row['Type'] + \" \" + str(row['Cluster Size']), axis=1)\n",
    "\n",
    "wan = df[(df['Setup']=='WAN')]\n",
    "w = wan.copy()\n",
    "w[\"Cluster Size\"] = w.apply(lambda row: row['Type'] + \" \" + str(row['Cluster Size']), axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(l, index=[\"Cluster Size\", \"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(22, 12), style=['bs-','go-','r^-','m-.', 'bs:', 'g--'], linewidth=3)\n",
    "plt.set_ylabel('Throughput (tps)')\n",
    "plt.set_xlabel('Block  Size')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.set_xlim(0, 1250)\n",
    "plt.get_figure().savefig('figures/lan.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(w, index=[\"Cluster Size\", \"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(22, 12), style=['bs-','go-','r^-','m-.', 'bs:', 'g--'], linewidth=3)\n",
    "plt.set_ylabel('Throughput (tps)')\n",
    "plt.set_xlabel('Block  Size')\n",
    "plt.set_ylim(0, 3500)\n",
    "plt.set_xlim(0, 1250)\n",
    "plt.get_figure().savefig('figures/wan.png', dpi=100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt = pd.pivot_table(lan, index=[\"Cluster Size\", \"Type\", \"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 6), style=['bs-','go-','r^-'])\n",
    "plt.set_ylabel('Throughput (tps)')\n",
    "plt.set_xlabel('Block  Size')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.get_figure().savefig('lan_raft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'lanBFT' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-10-0fb4a0567f3f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mplt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpivot_table\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlanBFT\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"Cluster Size\"\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\"Block Size\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"TPS\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0munstack\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'TPS'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m6\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m  \u001b[0mstyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'bs-'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m'go-'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m'r^-'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkind\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'bar'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Throughput (tps)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Block  Size'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylim\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m15000\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'lan_bft.png'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'lanBFT' is not defined"
     ]
    }
   ],
   "source": [
    "plt = pd.pivot_table(lanBFT, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 6),  style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput (tps)')\n",
    "plt.set_xlabel('Block  Size')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.get_figure().savefig('lan_bft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt = pd.pivot_table(wanRaft, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 6), style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput (tps)')\n",
    "plt.set_xlabel('Block  Size')\n",
    "plt.set_ylim(0, 4000)\n",
    "plt.get_figure().savefig('wan_raft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt = pd.pivot_table(wanBFT, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 6), style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput (tps)')\n",
    "plt.set_xlabel('Block  Size')\n",
    "plt.set_ylim(0, 4000)\n",
    "plt.get_figure().savefig('wan_bft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "SMALL_SIZE = 24\n",
    "matplotlib.rc('font', size=SMALL_SIZE)\n",
    "matplotlib.rc('axes', titlesize=SMALL_SIZE)\n",
    "\n",
    "times = pd.read_csv('times.csv')\n",
    "plt = pd.pivot_table(times[times['Cluster Size']==4], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.get_figure().savefig('bft_stages_4.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "pd.pivot_table(times[times['Cluster Size']==7], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.get_figure().savefig('bft_stages_7.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "pd.pivot_table(times[times['Cluster Size']==10], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.get_figure().savefig('bft_stages_10.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt = pd.pivot_table(times, index=[\"Stage\", \"Block Size\", \"Cluster Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.set_ylabel('[ms]')\n",
    "plt.set_xlabel('Block Size [tx]')\n",
    "plt.get_figure().savefig('bft_block_cluster.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "pd.pivot_table(times, index=[\"Stage\", \"Block Size\", \"Cluster Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "times.loc[:,[\"Stage\", \"Block Size\", \"Cluster Size\", \"Time\"]].groupby([\"Stage\", \"Block Size\", \"Cluster Size\"]).mean().unstack(1)['Time'].groupby(level=1).agg(lambda x: 100/x.sum())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "times['normalized'] = times['Time'] / times['Block Size']\n",
    "plt = pd.pivot_table(times[times['Cluster Size']==10], index=[\"Stage\",\"Block Size\"],values=[\"normalized\"]).unstack(0)['normalized'].plot(kind='bar', legend=None, figsize=(16, 14), stacked=True)\n",
    "plt.set_ylabel('[ms/tx]')\n",
    "plt.set_xlabel('Block Size [tx]')\n",
    "plt.get_figure().savefig('bft_ms_txns_normalized.png')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> performance/BFT_Results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as p\n",
    "\n",
    "p.rc('font', size=18)          # controls default text sizes\n",
    "p.rc('axes', titlesize=20)     # fontsize of the axes title\n",
    "p.rc('axes', labelsize=20)    # fontsize of the x and y labels\n",
    "p.rc('xtick', labelsize=18)    # fontsize of the tick labels\n",
    "p.rc('ytick', labelsize=18)    # fontsize of the tick labels\n",
    "p.rc('legend', fontsize=20)    # legend fontsize\n",
    "p.rc('figure', titlesize=12) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('smartBFT-bench.csv')\n",
    "\n",
    "df.rename(columns={'Txns in block': 'Block Size', 'Nodes': 'Cluster Size'}, inplace=True)\n",
    "\n",
    "lanRaft = df[(df['Setup']=='LAN') & (df['Type']=='Raft')]\n",
    "lanBFT = df[(df['Setup']=='LAN')  & (df['Type']=='BFT')]\n",
    "wanRaft = df[(df['Setup']=='WAN') & (df['Type']=='Raft')]\n",
    "wanBFT = df[(df['Setup']=='WAN')  & (df['Type']=='BFT')]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(lanRaft, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 8), style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('lan_raft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(lanBFT, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 8),  style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('lan_bft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(wanRaft, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 8), style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 4000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('wan_raft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(wanBFT, index=[\"Cluster Size\",\"Block Size\"],values=[\"TPS\"]).unstack(0)['TPS'].plot(figsize=(10, 8), style=['bs-','go-','r^-'], kind='bar')\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 4000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('wan_bft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "plt = pd.pivot_table(times[times['Cluster Size']==4], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.get_figure().savefig('bft_stages_4.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "pd.pivot_table(times[times['Cluster Size']==7], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.get_figure().savefig('bft_stages_7.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "pd.pivot_table(times[times['Cluster Size']==10], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(14, 12), stacked=True)\n",
    "plt.get_figure().savefig('bft_stages_10.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = pd.pivot_table(times[times['Cluster Size']==4], index=[\"Stage\", \"Block Size\"],values=[\"Time\"]).unstack(0)['Time'].plot(kind='bar', figsize=(12, 10), stacked=True)\n",
    "plt.set_ylabel('Latency [ms]')\n",
    "plt.set_xlabel('Block size [#txs]')\n",
    "plt.get_figure().savefig('bft_stages_4.png', dpi=96)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "times['normalized'] = times['Time'] / times['Block Size']\n",
    "plt = pd.pivot_table(times[times['Cluster Size']==10], index=[\"Stage\",\"Block Size\"],values=[\"normalized\"]).unstack(0)['normalized'].plot(kind='bar', legend=None, figsize=(12, 10), stacked=True)\n",
    "plt.set_ylabel('[ms/tx]')\n",
    "plt.set_xlabel('Block Size [#txs]')\n",
    "plt.get_figure().savefig('bft_ms_txns_normalized.png', dpi=96)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1152 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "times = pd.read_csv('times.csv')\n",
    "times = times[times['Cluster Size']==4]\n",
    "times = times.loc[:, ['Stage', 'Block Size', 'Time']]\n",
    "s = times.groupby(['Stage', 'Block Size']).mean().unstack(1).sum()\n",
    "plt = times.groupby(['Stage', 'Block Size']).mean().unstack(1).div(s)['Time'].transpose().plot(kind='bar', stacked=True, figsize=(18,16), legend=None)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "plt = lanRaft.groupby([\"Cluster Size\",\"Block Size\"]).agg([np.mean, np.std]).unstack(0)['TPS'].plot(figsize=(12, 10), style=['bs-','go-','r^-'], kind='bar', yerr='std', y='mean', capsize=5)\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('lan_raft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = lanBFT.groupby([\"Cluster Size\",\"Block Size\"]).agg([np.mean, np.std]).unstack(0)['TPS'].plot(figsize=(12, 10), style=['bs-','go-','r^-'], kind='bar', yerr='std', y='mean', capsize=5)\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 15000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('lan_bft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = wanRaft.groupby([\"Cluster Size\",\"Block Size\"]).agg([np.mean, np.std]).unstack(0)['TPS'].plot(figsize=(12, 10), style=['bs-','go-','r^-'], kind='bar', yerr='std', y='mean', capsize=5)\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 4000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('wan_raft.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt = wanBFT.groupby([\"Cluster Size\",\"Block Size\"]).agg([np.mean, np.std]).unstack(0)['TPS'].plot(figsize=(12, 10), style=['bs-','go-','r^-'], kind='bar', yerr='std', y='mean', capsize=5)\n",
    "plt.set_ylabel('Throughput [tps]')\n",
    "plt.set_xlabel('Block  Size [#txs]')\n",
    "plt.set_ylim(0, 4000)\n",
    "plt.legend(loc='upper left', title='Cluster Size', fancybox=True, ncol=3)\n",
    "plt.get_figure().savefig('wan_bft.png')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

